Pressure-induced 1T to 3R structural phase transition in metallic VSe2: X-ray diffraction and first-principles theory

We study pressure-induced structural evolution of vanadium diselenide (VSe2), a 1T polymorphic member of the transition metal di-chalcogenide (TMD) family using synchrotron-based powder X-ray diffraction (PXRD) and first-principles density functional theory (DFT). Our XRD results reveal anomalies at P ~4 GPa in c/a ratio, V-Se bond length and Se-V-Se bond angle signalling an isostructural transition. This is followed by a first order structural transition from 1T (space group P-3m1) phase to a 3R (space group R-3m) phase at P ~11 GPa due to sliding of adjacent Se-V-Se layers. We present various scenarios to understand the experimental results within DFT and find that the 1T to 3R transition can be captured only after inclusion of enthalpic correction associated with errors in cell volume with underestimated transition pressure. The abrupt increase in the Debye-Waller factors of Se atoms by a factor of ~4 and hence the anharmonic effects across the structural transition pressure are hitherto not reported so far and hint a possible way to understand the mismatch between the experimental and theoretical transition pressure values.

==> anc/VSe2_arXiv-v2_SI.tex <==
\documentclass[12pt,a4paper]{article}
\usepackage[hmargin=1.5cm,vmargin=1.5cm]{geometry}
\renewcommand{\baselinestretch}{1.6}
\usepackage{lipsum}
\usepackage{authblk}
\usepackage{amssymb}
\usepackage{amsmath}
\usepackage{gensymb}
\usepackage{todonotes}
\usepackage{tabularx}
\usepackage{multirow}
\usepackage{bm}
\usepackage{dblfloatfix}
\usepackage{graphicx}
\usepackage{hyphenat}
\usepackage{colortbl}
\usepackage{cite}
\usepackage{pdfpages}
\usepackage{subcaption}
\usepackage[english]{babel}
\usepackage{url}
\usepackage{fancyhdr}
\usepackage{bibentry}
\usepackage{placeins}
\usepackage[breaklinks,colorlinks = true,linkcolor = blue,urlcolor=cyan,citecolor=blue]{hyperref}

\captionsetup[figure]{labelfont={bf},labelformat={default},labelsep=period,name={\footnotesize Fig.}}
\captionsetup[table]{labelfont={bf},labelformat={default},labelsep=period,name={\footnotesize Table}}
 

\def\rim#1{\textcolor{red}{#1}}

\renewcommand{\thefigure}{S\arabic{figure}}
%\captionsetup[figure]{labelfont={bf},format=plain,labelsep=colon,justification=centerlast,name={\small Figure}}
\renewcommand{\thetable}{S\Roman{table}}
%\captionsetup[table]{labelfont={bf},format=plain,labelsep=colon,justification=centerlast,name={\small Figure}}

\begin{document}

\title{\textbf{Pressure-induced 1T to 3R structural phase transition in metallic VSe$_2$: X-ray diffraction and first-principles theory}}
\author{Srishti Pal,$^1$* Koyendrila Debnath,$^2$* Satyendra Nath Gupta,$^1$ Luminita Harnagea,$^3$ D.V.S. Muthu,$^1$ Umesh V. Waghmare$^2$ and A.K. Sood$^1$\vspace{0.05cm} \\$^1$\small\emph{Department of Physical Sciences, Indian Institute of Science, Bengaluru - 560012, India}\\ 
$^2$\small\emph{Theoretical Sciences Unit, Jawaharlal Nehru Centre for Advanced Scientific Research, Bengaluru - 560064, India}\\
$^3$\small\emph{Department of Physics, Indian Institute of Science Education and Research, Pune - 411008, India}}
\date{}
\maketitle\thispagestyle{empty}

\newpage

\section{\bf{Reproducibility of XRD data}}

\par{Fig.~\ref{figS1} shows the angle dispersive XRD patterns of VSe$_2$ for another run with the same wavelength of 0.4957 \AA. New reflections start appearing around 11.6 GPa at same Bragg angles as that for the pressure run shown in the main text (Fig.~\textcolor{blue}{2}). This pressure run was not used for analysis due to higher noise level and incompletion of the run due to technical difficulties.}

\begin{figure}[h!]
\centering
\includegraphics[width=0.5\textwidth]{S1.pdf}
\caption{\footnotesize Stacked XRD patterns VSe$_2$ with increasing pressures from 0.4 to 16.5 GPa. Arrows indicate new peaks appearing at the onset of the 1T to 3R transition.}
\label{figS1}
\end{figure}

\newpage

\section{\bf{Rietveld fits with monoclinic structures}}

\par{Fig.~\ref{figS2}(a) shows the superposition of the XRD data taken from Ref.~\cite{58} and our 12.2 GPa PXRD pattern (transformed according to the wavelength 0.4133 \AA~used in Ref.~\cite{58}). Our high-pressure XRD pattern with several new intense Bragg reflections (at $\sim$10.3$^\circ$, 12.3$^\circ$, 13.5$^\circ$, 15.9$^\circ$, 18.3$^\circ$, 20.3$^\circ$, 22.1$^\circ$, and 23.8$^\circ$) is in disagreement with what reported in Ref.~\cite{58}. Fig.~\ref{figS2}(b)-(d) shows the best possible Rietveld refined fitted patterns at 12.2 GPa using three monoclinic superstructures reported by Sereika et al.~\cite{58} The fitted lattice parameters are given in Table~\ref{table0}. As seen from the fits, none of the three monoclinic structures could fit the high-pressure structure.}

\begin{figure}[h!]
\centering
\includegraphics[width=0.67\textwidth]{S2.pdf}
\caption{\footnotesize{({\bf a}) Black, red, and blue curves are the XRD patterns of VSe$_2$ taken from Ref.~\cite{58}. Green curve denotes the XRD pattern at 12.2 GPa as obtained from our PXRD experiments. ({\bf b}), ({\bf c}), and ({\bf d}) Rietveld refined XRD patterns of VSe$_2$ at 12.2 GPa using the monoclinic \textit{C2/m} structures \#1, \#2, and \#3, respectively taken from Ref.~\cite{58}. Solid circles, black solid lines, dark green curves, and cyan vertical bars represent the experimental data, calculated patterns, weighted difference between observed and calculated profiles, and reflection positions, respectively.}}
\label{figS2}
\end{figure}


\begingroup
\renewcommand{\arraystretch}{1}
\begin{table}[ht]
\caption{\footnotesize Best fitted lattice parameters at 12.2 GPa using monoclinic structures of Ref.~\cite{58}.}
\centering
 \begin{tabular}{c c c c c c} 
 \hline \hline
 \textbf{Monoclinic (\textit{C2/m})}  & \textbf{a ({\AA})} & \textbf{b ({\AA})} & \textbf{c ({\AA})} & \textbf{$\beta$ ($^\circ$)} & \textbf{V ({\AA}\textsuperscript{3})}\\  
\hline 
  \#1 & 12.521654 & 3.219836 & 12.576619 & 143.3383 & 302.760\\
  \#2 & 10.450211 & 3.698385 & 14.646615 & 148.9436 & 292.028\\
  \#3 & 16.453749 & 3.411010 & 5.361089 & 87.0747 & 300.493\\
\hline
\end{tabular}
\label{table0}
\end{table} 


\newpage

\section{\bf{Rietveld fit at 12.2 GPa with fixed \textit{U}-parameters}}

\par{Fig.~\ref{figS3} shows the refinement of the phase fractions using Rietveld algorithm in the mixed phase of VSe$_2$ (1T+3R) at 12.2 GPa with \textit{U}-parameters fixed at values \textit{U11} (V) = \textit{U33} (V) = 0.012 and \textit{U11} (Se) = \textit{U33} (Se) = 0.02 similar to those at the low pressure 1T phase to have a smooth variation across the 11 GPa structural transition. It is clear from the figure that refinement of the phase fraction alone cannot account for accurate relative intensities for the Bragg reflections of the 3R phase. The \textit{U}-parameters have to be refined along with the phase fraction (as done in Fig. \textcolor{blue}{2} of the main manuscript) to fit the experimental pattern with the calculated one.}

\begin{figure}[h!]
\centering
\includegraphics[width=0.6\textwidth]{S3.pdf}
\caption{\footnotesize Rietveld refined XRD pattern of VSe$_2$ at 12.2 GPa with \textit{U}-parameters fixed at values \textit{U11} (V) = \textit{U33} (V) = 0.012 and \textit{U11} (Se) = \textit{U33} (Se) = 0.02 (similar to the values for the low pressure 1T phase).}
\label{figS3}
\end{figure}

\newpage

\section{\bf{Stability analysis of \textit{R}$\mathit{\bar{3}}$\textit{m}}}

\par{Fig.~\ref{figS4}~shows the enthalpy difference between the 3R (\textit{R$\bar{3}$m}) and 1T (\textit{P$\bar{3}$m1}) phase $\mathit{\Delta}$\textit{H} = \textit{H} (\textit{R$\bar{3}$m}) - \textit{H} (\textit{P$\bar{3}$m1}) using the optimized lattice constants (Table~\ref{table1}) obtained by relaxing the structures in QE. $\Delta$H remains positive for the entire range of pressure failing to stabilize the 3R structure.}

\begin{figure}[h!]
\centering
\includegraphics[width=0.4\textwidth]{S4.pdf}
\caption{\footnotesize Variation of difference in enthalpy between 3R (\textit{R$\bar{3}$m}) and 1T (\textit{P$\bar{3}$m1}) structures of VSe$_2$ with pressure.}
\label{figS4}
\end{figure}


\begingroup
\renewcommand{\arraystretch}{1}
\begin{table}[ht]
\caption{\footnotesize Calculated lattice parameters (in {\AA}) using Quantum ESPRESSO and ABINIT for 1T and 3R structures of VSe\textsubscript{2} at P = 0 and 12 GPa compared to experimental values.}
\centering
 \begin{tabular}{c c c c c c c c c c c} 
 \arrayrulecolor{black}\hline \hline
 \textbf{1T-VSe\textsubscript{2}} &  &  &  &  &  & \textbf{a ({\AA})} & & \textbf{c ({\AA})} & & \textbf{V ({\AA}\textsuperscript{3})}\\  
\hline 
  \multirow{2}{*}{0 GPa} & & & QE & & & 3.31 &  & 6.24 & & 59.33\\
  & & & ABINIT & & & 3.32 &  & 6.27 & & 60.02\\
  {0.2 GPa} &  &  &  Exp. & & & 3.35 &  & 6.10 & & 59.30 \\  
 \hline
 \multirow{2}{*}{12 GPa} & & & QE & & & 3.21 & & 5.49 & & 48.96 \\
  & & & ABINIT & & & 3.22 & & 5.55 & & 49.69\\
  {12.2 GPa} &  &  &  Exp. &  & & 3.23 & & 5.63 & & 50.74 \\
 \hline
 \textbf{3R-VSe\textsubscript{2}} &  &  &  &  &  & \textbf{a ({\AA})} & & \textbf{c ({\AA})} & & \textbf{V ({\AA}\textsuperscript{3})} \\ 
\hline
  \multirow{2}{*}{0 GPa} & & & QE & & & 3.30 &  & 19.07 & & 60.04\\
  & & & ABINIT & & & 3.32 &  & 19.07 & & 60.53\\
\hline
\multirow{2}{*}{12 GPa} & & & QE & & & 3.16 & & 17.39 & & 50.39\\
  & & & ABINIT & & & 3.18 & & 17.45 & & 50.83\\
  {12.2 GPa} &  &  &  Exp. & & & 3.24 &  & 16.07 & & 48.85\\
\hline
\end{tabular}
\label{table1}
\end{table} 

\par{Table~\ref{table2} show the optimized lattice parameters of 3R (\textit{R$\bar{3}$m}) phase at 12 GPa using various van der Waals interactions, London-s6 forces and Hubbard \textit{U} parameters. The \textit{c}-parameter of the 3R phase remains overestimated compared to experiment in all cases.}


\begingroup
\renewcommand{\arraystretch}{1}
\begin{table}[ht]
\caption {\footnotesize Lattice parameters (in {\AA}) of 3R structure of VSe\textsubscript{2} (space group: \textit{R$\bar{3}$m}) evaluated using different functionals compared to experiments at P = 12 GPa.}
\centering
 \begin{tabular}{c c c c c c c c c} 
 \hline \hline 
 \textbf{Method} &  &  &  &  &  & \textbf{a ({\AA})} & & \textbf{c ({\AA})}\\ 
\hline
  \multirow{3}{*}{van der Waals interaction} & & & Grimme-D2 & & &  3.16 & & 17.39 \\
  &  &  &  Df-c09 &  & & 3.15 & & 17.46 \\
  &  &  &  Df2-b86r &  & & 3.17 & & 17.47 \\
\hline
\multirow{6}{*}{London-s6} & & & 0.65 & & & 3.17 & & 17.41 \\
  &  &  &  0.70 & & & 3.17 &  & 17.40 \\
  &  &  &  0.75 & & & 3.17 &  & 17.39 \\
  &  &  &  0.80 & & & 3.17 &  & 17.38 \\
  &  &  &  0.85 & & & 3.17 &  & 17.34 \\
  &  &  &  1.50 & & & 3.17 &  & 17.14 \\
\hline
Hubbard-U & & & 1 eV & & & 3.18 & & 17.39 \\
\hline
Experiment & & & - & & &3.24 & & 16.07 \\
\hline
\end{tabular}
\label{table2}
\end{table} 

\clearpage


\section{\bf{Stability analysis of 2H$_a$ and \textit{R3m}}}

\par{Fig.~\ref{figS5} shows the phonon dispersion and enthalpy calculations on the 2H$_a$ (\textit{P6$_3$/mmc}) polytype of VSe$_2$ using the optimized lattice constants (Table~\ref{table3}). The phonon dispersion of 2H$_a$ at 12 GPa shows its stability with no imaginary modes. The enthalpy difference $\mathit{\Delta}$\textit{H} = \textit{H} (\textit{P6$_3$/mmc}) - \textit{H} (\textit{P$\bar{3}$m1}) becomes negative after $\sim$12 GPa, theoretically predicting a possible phase transition from 1T to 2H$_a$ at $\sim$12 GPa.}

\begin{figure}[h!]
\centering
\includegraphics[width=0.8\textwidth]{S5.pdf}
\caption{\footnotesize{\textbf{(a)} 2H$_a$ crystal structure of VSe$_2$, \textbf{(b)} its phonon dispersion at 12 GPa and \textbf{(c)} the difference in enthalpy of 2H$_a$ and 1T structures of VSe$_2$.}}
\label{figS5}
\end{figure}

\par{Fig.~\ref{figS6} shows the enthalpy calculation based on another 3R structure with R3m symmetry (calculated lattice constants are shown in Table~\ref{table3}). The \textit{R3m} structure only lacks the inversion centred as compared to \textit{R$\bar{3}$m} owing to the trigonal prismatic co-ordination of six Se atoms around V (same as 2H$_a$). The increasing enthalpy difference \textit{$\Delta$H} = \textit{H} (\textit{R3m}) - \textit{H} (\textit{P$\bar{3}$m1}) does not allow the \textit{R3m} structure to stabilize at higher pressures.}

\begin{figure}[h!]
\centering
\includegraphics[width=0.6\textwidth]{S6.pdf}
\caption{\footnotesize \textbf{(a)} Rhombohedral primitive cell of 3R (\textit{R3m}) VSe$_2$ and \textbf{(b)} the difference in enthalpy of 3R (\textit{R3m}) and 1T structures of VSe$_2$.}
\label{figS6}
\end{figure}

\begingroup
\renewcommand{\arraystretch}{1}
\begin{table}[ht]
\caption {\footnotesize Calculated lattice parameters (in {\AA}) for 2H\textsubscript{a} and 3R structure of VSe\textsubscript{2} (space group: \textit{R3m}) at P = 12 GPa.}
\centering
 \begin{tabular}{c c c c c c c c c} 
 \hline \hline
 \textbf{VSe\textsubscript{2} polytype} &  &  &  &  &  & \textbf{a ({\AA})} & & \textbf{c ({\AA})} \\ 
\hline
  {2H\textsubscript{a}} & & & & & & 3.20 &  & 10.95\\
  {3R} & & & & & & 3.18 & & 16.91 \\
\hline
\end{tabular}
\label{table3}
\end{table} 


\clearpage

\section{\bf{Finite temperature calculations on \textit{R}$\mathit{\bar{3}}$\textit{m} and \textit{R3m}}}

\par{The vibrational contributions to the free energies as a function of temperature is estimated within a harmonic approximation \cite{1}:
\begin{equation}
F\textsubscript{vib} = E \textsubscript{total} + \frac{k\textsubscript{B}T}{N\textsubscript{q}}\sum_{q,i}\log\left[2\sinh\left(\frac{\hbar\omega\textsubscript{i\textit{q}}}{2k\textsubscript{B}T}\right)\right]
\end{equation} where N\textsubscript{q} is the number of \textbf{q}-points on a  $24\times24\times12$ mesh in the BZ and \(\omega\textsubscript{iq}\) is the frequency of mode \textit{i} at a wave vector \textbf{q}. As evident in the transition temperatures at various hydrostatic pressure (Table~\ref{table4}), the temperature that stabilizes 3R polytypes is not realistic (Fig.~\ref{figS7}).}

\begin{figure}[h!]
\centering
\includegraphics[width=0.85\textwidth]{S7.pdf}
\caption{\footnotesize The difference in vibrational free energy of 3R and 1T structures of VSe$_2$ as a function of temperature in \textbf{(a)} 3R (\textit{R$\bar{3}$m}) and \textbf{(b)} 3R (\textit{R3m}).}
\label{figS7}
\end{figure}


\begingroup
\renewcommand{\arraystretch}{1}
\begin{table}[ht]
\caption{\footnotesize Transition temperatures from 1T to  3R structures (\textit{R$\bar{3}$m} and \textit{R3m}) at \textit{P} = 0, 4, 8 and 12 GPa.}
\centering
 \begin{tabular}{c c c} 
 \hline \hline
 \textbf{Pressure (GPa)} & \multicolumn{2}{c}{\textbf{T (\textit{K}})}\\
 { } & \textbf{R$\bar{3}$m} & \textbf{R3m}\\ 
 \hline
 0 & - & 2950 \\ 
 4 & - & 3140 \\
 8 & 10300 & 3430 \\
12 & 7820 & 4420 \\
\hline
\end{tabular}
\label{table4}
\end{table}
\FloatBarrier

\newpage

\section{\bf{Stability analysis of monoclinic (\textit{C2/m}) superstructure}}

\par{Fig.~\ref{figS8} presents our theoretical analysis on the stability of the monoclinic structure \textit{C2/m} predicted in Ref.~\cite{58} using their methodology (projected augmented wave (PAW) method as implemented in Vienna ab-initio simulation package VASP) to obtain the energies (and enthalpies) of 1T and \textit{C2/m} phases of VSe$_2$ with the same computational parameters (and the same code). The monoclinic structure (Fig.~\ref{figS8}(a)) has lattice parameters \textit{a} = 18.68 \AA, \textit{b} = 2.76 \AA, \textit{c} = 5.63 \AA, \textit{V} = 287.41 \AA\textsuperscript{3}, and $\beta$ = 97.458\textsuperscript{o} at \textit{P} = 35 GPa. The pressure evolution of difference in enthalpy of 1T and \textit{C2/m} (VASP calculation) reveals robust stability of \textit{C2/m} phase of VSe$_2$ relative to its 1T structure as a function of pressure (Fig.~\ref{figS8}(b)). This contradicts the 1T to \textit{C2/m} phase transition at \textit{P} = 15.5 GPa reported in Ref.~\cite{58}.}

\begin{figure}[h!]
\centering
\includegraphics[width=0.8\textwidth]{S8.pdf}
\caption{\footnotesize \textbf{(a)} \textit{C2/m} structure of VSe$_2$ and \textbf{(b)} The difference in enthalpy of 1T and \textit{C2/m} structures of VSe$_2$ calculated using VASP.}
\label{figS8}
\end{figure}

\bibliographystyle{ieeetr}
\begin{thebibliography}{1}

\bibitem{58}
R.~Sereika, C.~Park, C.~Kenney-Benson, S.~Bandaru, N.~J. English, Q.~Yin,
  H.~Lei, N.~Chen, C.-J. Sun, S.~M.~H. andJichang Ren, J.~Chang, Y.~Ding, and
  H.~kwang Mao {\em \textit{J. Phys. Chem. Lett.}}, vol.~11, p.~380, 2020.

\bibitem{1}
A.~van~de Walle and G.~Ceder {\em \textit{Rev. Mod. Phys.}}, vol.~74, p.~11,
  2002.

\end{thebibliography}


\end{document}
